Circular-Symmetric Correlation Layer based on FFT

Despite the vast success of standard planar convolutional neural networks, they are not the most efficient choice for analyzing signals that lie on an arbitrarily curved manifold, such as a cylinder. The problem arises when one performs a planar projection of these signals and inevitably causes them to be distorted or broken where there is valuable information. We propose a Circular-symmetric Correlation Layer (CCL) based on the formalism of roto-translation equivariant correlation on the continuous group $S^1 \times \mathbb{R}$, and implement it efficiently using the well-known Fast Fourier Transform (FFT) algorithm. We showcase the performance analysis of a general network equipped with CCL on various recognition and classification tasks and datasets. The PyTorch package implementation of CCL is provided online.

==> FIG/plots_cfar10.py <==
import matplotlib.pyplot as plt
import numpy as np

roll = np.arange(0,22)

acc_cnn = [7629,7665,7580,7477,7285,7151,6828,
           6553,6187,5809,5380,4934,4544,4132,
           3895,3723,3647,3718,3850,4158,4499,4911]

acc_cnn = np.array(acc_cnn)/100

acc_ccl = [7658,7609,7662,7614,7658,7609,7662,
           7614,7658,7609,7662,7614,7658,7609,
           7662,7614,7658,7609,7662,7614,7658,7609]
acc_ccl = np.array(acc_ccl)/100

fig = plt.figure()
ax = fig.add_subplot(111)
ax.plot(acc_cnn, 'r', label='acc_cnn')
ax.plot(acc_ccl, 'b', label='acc_ccl')
ax.legend()
ax.set_title('CFAR10')

plt.show()

###### shift ####
acc_ccl_fft = [7658,7484,7509,7349,7275,7112,7004,6775,
               6458,6267,5949,5700,5160,4742,4223,
               3842,3391,3176,2830,2529,2303,2174]

acc_ccl_fft = np.array(acc_ccl_fft)/100

acc_ccl_dct = [6465,6211,6118,6003,5805,5616,5257,5170,
               4926,4920,4642,4418,4174,3934,3595,
               3389,3178,2987,2750,2576,2445,2292]

acc_ccl_dct = np.array(acc_ccl_dct)/100

acc_cnn = [7629,7616,7563,7283,6964,6612,6047,5462,4809,
           4209,3542,3114,2612,2236,1896,1680,1462,1337,
           1178,1115,1063,981]

acc_cnn = np.array(acc_cnn)/100

fig = plt.figure()
ax = fig.add_subplot(111)
ax.plot(acc_cnn, 'r', label='acc_cnn')
ax.plot(acc_ccl_fft, 'g', label='acc_ccl_fft')
ax.plot(acc_ccl_dct, 'b', label='acc_ccl_dct')
ax.legend()

plt.show()









####################### plots for mnist ####### complexity analysis of methods CNN vs CCL (write in Latex)
roll = np.arange(0,18)

acc_cnn = [93.96, 92.83, 90.92,
           88.78, 84.74, 76.03,
           60.79, 46.51, 34.51,
           24.10, 16.67, 13.52,
           12.87, 14.53, 16.81,
           20.09, 24.35, 28.62]
acc_cnn = np.array(acc_cnn)

acc_ccl = [95.27, 95.19, 95.15, 95.14,
           95.27, 95.19, 95.15, 95.14,
           95.27, 95.19, 95.15, 95.14,
           95.27, 95.19, 95.15, 95.14,
           95.27, 95.15]
acc_ccl = np.array(acc_ccl)

fig = plt.figure()
ax = fig.add_subplot(111)
ax.plot(acc_cnn, 'r', label='acc_cnn')
ax.plot(acc_ccl, 'b', label='acc_ccl')
ax.legend()

plt.show()

###### shift ####
acc_ccl_fft = [95.27,91.98,76.51,64.79,67.40,64.89,
               57.60,45.10,39.56,38.02,37.83,27.91,
               25.67,24.73,24.16,19.39,19.19,15.95]

acc_ccl_fft = np.array(acc_ccl_fft)
#90.95
acc_ccl_dct = [95.27,86.01,76.17,64.58,65.23,63.47,
               64.88,62.08,59.14,52.32,53.91,50.42,
               46.55,37.26,38.63,31.42,27.28,21.73]

acc_ccl_dct = np.array(acc_ccl_dct)

acc_cnn = [93.96,70.90,75.16,65.06,65.75,39.51,
           41.33,32.97,31.15,22.08,34.04,31.62,
           22.91,11.65,11.61,5.22,3.47,8.76]

acc_cnn = np.array(acc_cnn)

fig = plt.figure()
ax = fig.add_subplot(111)
ax.plot(acc_cnn, 'r', label='acc_cnn')
ax.plot(acc_ccl_fft, 'g', label='acc_ccl_fft')
ax.plot(acc_ccl_dct, 'b', label='acc_ccl_dct')
ax.legend()

plt.show()


